A pair of Second-order complex-valued, N-split operator-splitting methods

The use of operator-splitting methods to solve differential equations is widespread, but the methods are generally only defined for a given number of operators, most commonly two. Most operator-splitting methods are not generalizable to problems with $N$ operators for arbitrary $N$. In fact, there are only two known methods that can be applied to general $N$-split problems: the first-order Lie--Trotter (or Godunov) method and the second-order Strang (or Strang--Marchuk) method. In this paper, we derive two second-order operator-splitting methods that also generalize to $N$-split problems. These methods are complex valued but have positive real parts, giving them favorable stability properties, and require few sub-integrations per stage, making them computationally inexpensive. They can also be used as base methods from which to construct higher-order $N$-split operator-splitting methods with positive real parts. We verify the orders of accuracy of these new $N$-split methods and demonstrate their favorable efficiency properties against well-known real-valued operator-splitting methods on both real-valued and complex-valued differential equations.

==> code/ADR_2D_work_precision.m <==
clear all, close all 
Strang  = [ 
0.0025 40 0.0015778284915158624 0.9651578898761957 0.0920
0.0016666666666666668 60 0.0006902547046041357 2.0390019390809617 0.1182
0.00125 80 0.0003892539448084384 1.9911867175353328 0.1570
0.001 100 0.00024977204140805536 1.9883311657974192 0.1977
0.0005 200 6.273986092287945e-05 1.9931577596062762 0.3971
0.00025 400 1.570642215436233e-05 1.998027751894304 0.7967
0.000125 800 3.927962676418806e-06 1.9995014529174695 1.5897
6.25e-05 1600 9.820748408213872e-07 1.999876344126297 3.1979
3.125e-05 3200 2.4552393123393373e-07 1.9999693209859377 6.2656
];
CLT2  = [ 
0.0025 40 0.004408697898709202 0.8114421772223901 0.1442
0.0016666666666666668 60 0.001533648374707902 2.604243640680126 0.2140
0.00125 80 0.0008350805450125427 2.11301506554935 0.2857
0.001 100 0.0005312598039569647 2.0268432766816686 0.3500
0.0005 200 0.00013281554368638193 1.999993561874537 0.6318
0.00025 400 3.325610049553788e-05 1.9977330804157807 1.2313
0.000125 800 8.319552291498553e-06 1.9990412143579992 2.4832
6.25e-05 1600 2.0804567590911774e-06 1.999605590006276 4.9075
3.125e-05 3200 5.201767130431522e-07 1.9998265830991122 11.0006
];
CLT3 = [ 
0.0025 40 0.00027368045425336484 1.227228998738098 0.2762
0.0016666666666666668 60 5.64310574998648e-05 3.8941489589512353 0.4062
0.00125 80 1.9417319688331418e-05 3.7084488008356895 0.5493
0.001 100 8.79366861331358e-06 3.5498827718143335 0.6780
0.0005 200 8.911396852995809e-07 3.302741670394515 1.4060
0.00025 400 1.050220483779484e-07 3.084959350789868 2.7259
0.000125 800 1.2980680681324922e-08 3.016254297241447 5.4996
6.25e-05 1600 1.6216028042410614e-09 3.000873643518951 11.0141
3.125e-05 3200 2.0289762440854736e-10 2.998596610012309 21.3217
];

Strang3 = [ 
0.0025 40 7.9550423487485e-05 1.4120669777404147 0.2355
0.0016666666666666668 60 1.8303834616001586e-05 3.623691580784755 0.3278
0.00125 80 6.8372275424407685e-06 3.422974021108316 0.4454
0.001 100 3.272039323634505e-06 3.302667176259971 0.5572
0.0005 200 3.6776101964514873e-07 3.153349610443809 1.1188
0.00025 400 4.459584551066118e-08 3.0437873492765677 2.2138
0.000125 800 5.5307764876755556e-09 3.0113553713862125 4.8786
6.25e-05 1600 6.899758632554335e-10 3.0028642408559967 9.9238
3.125e-05 3200 8.620436668931424e-11 3.0007130382825076 20.3932
];

osmethods  = ["Strang",  "CLT2","CLT3", "Strang3"]; %["OSNNS2P2-N", "Strang", "OSNNS4P3-N", "PP3_4A_3"]; 
Legend = ["Strang", "CLT-2", "$\Psi^{CLT-2}_{\Delta t}(3)$", "$\Psi^{S}_{\Delta t}(3)$"]; 

figure
for method = osmethods
    data = eval(method);
    loglog(data(:,5), data(:,3), '-*','LineWidth',5) 
    hold on   
end 

legend(Legend,"Interpreter","latex")
xlabel("Timing (s)")
ylabel("L2 Error") 
%title("" + subintegration)
set(gca,'fontsize', 20) 
hold off 

%%
figure 
for method = osmethods
    data = eval(method);
    loglog(data(:,1), data(:,3), '-*','LineWidth',5) 
    hold on
end

% for order of converge samplying 
x_order = linspace(min(data(:,1)), max(data(:,1)),10);
y2_order = x_order.^2.*(1e2);
y3_order = x_order.^3.*(1e3);
loglog(x_order,y2_order,'--', 'LineWidth',3)
loglog(x_order,y3_order,'--', 'LineWidth',3)
Legend = [Legend, "order2", "order3"];
legend(Legend,"Interpreter","latex")
xlabel("$\Delta t$","Interpreter","latex")
ylabel("L2 Error") 
%title("Order of convergence using subintegrations " + subintegration)
set(gca,'fontsize', 20) 
hold off


==> code/Brusselator_3split_work_precision.m <==
clear all, close all
%%
% work-precision diagram 
timing_file_loc = "/Users/siqiwei/Documents/Python/Python_OS_Code/projects/complex_N_split/brusselator_3split_complexOS/timing/";
subint_methods = ["EXACT+EXACT+EXACT", "RK3+RK3+RK3","SD2O3+RK3+RK3"]; %["EXACT+EXACT+EXACT","SD2O3+RK3+RK3", "RK3+RK3+RK3"]; 
osmethods  = ["OSNNS2P2-N",  "OSNNS4P3-N","Strang-3", "PP3_4A-3"]; %["OSNNS2P2-N", "Strang", "OSNNS4P3-N", "PP3_4A_3"]; 

for subintegration = subint_methods

    figure
    nexttile
    for method = osmethods
        data = load(timing_file_loc+"OSmethod_" + method + "+" + subintegration + "_timing_error.txt"); 
        loglog(data(:,5), data(:,3), '-*','LineWidth',3) 
        hold on   
    end 

    legend("ComplexLT2", "ComplexLT3", "Strang", "Real3split3rdOrder")
    xlabel("Timing (s)")
    ylabel("L2 Error") 
    title("2D-Brusselator using subintegrations " + subintegration)
    set(gca,'fontsize', 20) 
    hold off 

    nexttile
    for method = osmethods
        data = load(timing_file_loc+"OSmethod_" + method + "+" + subintegration + "_timing_error.txt"); 
        loglog(data(:,1), data(:,3), '-*','LineWidth',3) 
        hold on
    end

    % for order of convergence sampling 
    x_order = linspace(min(data(:,1)), max(data(:,1)),10);
    y2_order = x_order.^2;
    y3_order = x_order.^3;
    loglog(x_order,y2_order,'--', 'LineWidth',3)
    loglog(x_order,y3_order,'--', 'LineWidth',3)
    legend("ComplexLT2", "ComplexLT3", "Strang", "Real3split3rdOrder", 'order2', 'order3')
    xlabel("dt")
    ylabel("L2 Error") 
    title("Order of convergence using subintegrations " + subintegration)
    set(gca,'fontsize', 20) 
    hold off

    
end



%%
Strang = [ 
0.002 5000 7.055951265744451e-06 1.7171481424880046 13.9170
0.0014285714285714286 7000 3.633592591384187e-06 1.9723753885743263 19.6243
0.0011111111111111111 9000 2.2094436172886283e-06 1.9795167746655964 25.1375
0.0009090909090909091 11000 1.4838932391005714e-06 1.98370531972013 30.7504
0.0007692307692307692 13000 1.0648373108633756e-06 1.986465483796908 36.3759
0.0006666666666666666 15000 8.011373664638024e-07 1.9884221043361159 60.6829
0.000588235294117647 17000 6.245130441283584e-07 1.9898845901177749 73.4373
0.0005263157894736842 19000 5.00456145901041e-07 1.99101800681322 81.7823]; 

Complex_LT2 = [ 
0.002 5000 1.456866694079563e-05 1.6121933950458474 37.3331
0.0014285714285714286 7000 7.4548838571669855e-06 1.991260142040466 45.3844
0.0011111111111111111 9000 4.517123531966099e-06 1.9934946346104183 53.7024
0.0009090909090909091 11000 3.027008498292065e-06 1.9948132739406186 62.9215
0.0007692307692307692 13000 2.168829177607301e-06 1.9956852042915691 80.5839
0.0006666666666666666 15000 1.629893090853506e-06 1.9963058284725659 87.1730
0.000588235294117647 17000 1.2694610934467132e-06 1.9967695264750156 99.9023
0.0005263157894736842 19000 1.0165966743170857e-06 1.9971297055613197 107.3296]; 

Complex_LT2_conj = [ 
0.002 5000 1.456866694079563e-05 1.6121933950458474 29.6987
0.0014285714285714286 7000 7.4548838571669855e-06 1.991260142040466 41.0633
0.0011111111111111111 9000 4.517123531966099e-06 1.9934946346104183 51.7788
0.0009090909090909091 11000 3.027008498292065e-06 1.9948132739406186 61.3668
0.0007692307692307692 13000 2.168829177607301e-06 1.9956852042915691 80.6282
0.0006666666666666666 15000 1.629893090853506e-06 1.9963058284725659 89.3469
0.000588235294117647 17000 1.2694610934467132e-06 1.9967695264750156 105.5872
0.0005263157894736842 19000 1.0165966743170857e-06 1.9971297055613197 101.0067]; 

Complex_Strang_P3 = [ 
0.002 5000 2.690041888689485e-08 2.5234136524050146 47.4098
0.0014285714285714286 7000 9.826099251212906e-09 2.9931141838957855 61.6789
0.0011111111111111111 9000 4.629222296682269e-09 2.994866455578821 76.9016
0.0009090909090909091 11000 2.5375490681275613e-09 2.9959043135416317 85.6826
0.0007692307692307692 13000 1.5381445880637271e-09 2.9967648218490472 107.3422
0.0006666666666666666 15000 1.0017453219428093e-09 2.9967194152103214 127.2881
0.000588235294117647 17000 6.883714799106234e-10 2.9974514606948484 140.0813
0.0005263157894736842 19000 4.93197329763986e-10 2.9976837304251296 156.2443]; 


Complex_LT3 = [ 
0.002 5000 1.7428710986876956e-08 2.586244910588264 59.7368
0.0014285714285714286 7000 6.356708826741425e-09 2.997596918773979 87.3282
0.0011111111111111111 9000 2.992148027735892e-09 2.99831265198827 108.3411
0.0009090909090909091 11000 1.6392613454012546e-09 2.998672979045879 123.7858
0.0007692307692307692 13000 9.93334761975318e-10 2.9986294089249825 165.5787
0.0006666666666666666 15000 6.466797063790384e-10 2.999399517508263 184.2819
0.000588235294117647 17000 4.442789634877531e-10 2.999273248892073 206.5197
0.0005263157894736842 19000 3.1826633358676326e-10 2.9989858156109652 217.3174]; 


PP3_4A_3 = [ 
0.002 5000 5.600389758841016e-07 2.083927249079861 48.1151
0.0014285714285714286 7000 7.904206986287091e-08 5.819279950492618 67.0574
0.0011111111111111111 9000 4.2560725695578124e-08 2.463242356842242 86.0413
0.0009090909090909091 11000 2.7870615839796922e-08 2.1097198916369724 105.5581
0.0007692307692307692 13000 1.8701738283543187e-08 2.3881874127510736 124.4815
0.0006666666666666666 15000 1.2948181218348993e-08 2.56924511905948 142.7749
0.000588235294117647 17000 9.258540119145702e-09 2.679774110788591 162.3301
0.0005263157894736842 19000 6.817911581596232e-09 2.7511029822659276 180.4598
0.0005 20000 5.908925485596463e-09 2.2843849093183324 219.3704
0.00045454545454545455 22000 4.516904091282011e-09 2.8185570408132095 331.6654
0.0004166666666666667 24000 3.525419035216437e-09 2.8482197127306703 362.2707
0.0003846153846153846 26000 2.801827714826483e-09 2.8700596417920714 392.0251
0.00035714285714285714 28000 2.2619124460460168e-09 2.888505552001051 422.3836
0.0003333333333333333 30000 1.8515382999748242e-09 2.3113069650245603 291.7169
% 0.00028571428571428574 35000 1.1806120290983856e-09 2.9191167683183488 332.7959
% 0.00025 40000 7.976189560940007e-10 2.9368170228387314 495.1501
% 0.00022222222222222223 45000 5.6358792751781e-10 2.948706690682092 679.9112
% 0.0002 50000 4.1287712320986585e-10 2.3460447949866774 608.2631
% 0.0001818181818181818 55000 3.1116236700241383e-10 2.9675232010110437 825.2514
% 0.00016666666666666666 60000 2.403752610207964e-10 2.9664346832340636 903.6850
% 0.00015384615384615385 65000 1.8946469063772858e-10 2.973395311618543 978.3601
]; 

METHOD_NAME = ["Strang", "Complex_LT2", "Complex_LT2_conj", "Complex_LT3", "Complex_Strang_P3", "PP3_4A_3"];
LEGEND = ["Strang", "CLT2", "CLT2-conj", "$\Psi_{\Delta t}^{CLT2}(3)$", "$\Psi_{\Delta t}^{Strang}(3)$", "PP3\_4A\_3"];
% work precision 
figure
for method = METHOD_NAME
    data = eval(method); 
    loglog(data(:,5), data(:,3), '-*','LineWidth',5) 
    hold on   
end
legend("Strang", "CLT2", "CLT2-conj", "$\Psi_{\Delta t}^{CLT2}(3)$", "$\Psi_{\Delta t}^{Strang}(3)$", "PP3\_4A\_3",  "Interpreter","latex")
xlabel("CPU Time (s)")
ylabel("L2 Error") 
title("Work precision diagram")
set(gca,'fontsize', 24) 
hold off 


% convergence 
figure
for method = METHOD_NAME
    data = eval(method); 
    loglog(data(:,1), data(:,3), '-*','LineWidth',5) 
    hold on   
end
loglog(data(:,1), data(:,1).^2, '--', 'LineWidth',4)
loglog(data(:,1), 10*data(:,1).^3, '--', 'LineWidth',4)
legend("Strang", "CLT2", "CLT2-conj", "$\Psi_{\Delta t}^{CLT2}(3)$", "$\Psi_{\Delta t}^{Strang}(3)$", "PP3\_4A\_3",  "Interpreter","latex")
xlabel("$\Delta t$", "Interpreter","latex")
ylabel("L2 Error") 
title("Order of convergence")
set(gca,'fontsize', 24) 
hold off 

==> code/complex_ode_work_precision.m <==
clear all, close all 


Strang =[
0.025 40 0.0018719396871076034 1.4333048708953395 0.6332
0.022222222222222223 45 0.0008873363318633178 6.337978507615872 0.7075
0.02 50 0.00042993055673287944 6.877342857914045 0.8719
0.01818181818181818 55 0.00021244223400496663 7.396414419638237 0.8621
0.016666666666666666 60 0.0001073979315281304 7.839540214830475 0.9418
0.015384615384615385 65 5.593738069988954e-05 8.149500161111536 1.0171
0.014285714285714285 70 3.044818731191351e-05 8.207030677270286 1.2213
0.0125 80 1.135679733076499e-05 7.385604198218005 1.3080
0.011111111111111112 90 6.299524663503735e-06 5.00362607261874 1.4055
0.01 100 4.505842968322464e-06 3.180500648472065 1.5847
0.006666666666666667 150 1.8269573162491336e-06 2.2263890517806373 2.3661
0.005 200 1.0062173139941139e-06 2.073309063196739 3.1456
0.0033333333333333335 300 4.384578601063008e-07 2.0487327306637253 4.7208
0.0025 400 2.4433170750876993e-07 2.032580421296034 6.3373
]; 

CLT2 =[
0.025 40 0.00020721397652157203 1.9355789689832452 0.7677
0.022222222222222223 45 0.00010015992201049902 6.172228705190186 0.8597
0.02 50 5.611876900914828e-05 5.498243863630645 0.9503
0.01818181818181818 55 3.875820984019805e-05 3.883401758081124 1.0482
0.016666666666666666 60 3.126502109396593e-05 2.4691330252833095 1.1506
0.015384615384615385 65 2.6893546292648327e-05 1.8816653887345727 1.2417
0.014285714285714285 70 2.3596453989495617e-05 1.764855968816636 1.3482
0.0125 80 1.8496637427793603e-05 1.8235973307080378 1.5306
0.011111111111111112 90 1.4756281906994616e-05 1.9181036515639456 1.7305
0.01 100 1.199525056157377e-05 1.9661834219155307 1.9287
0.006666666666666667 150 5.344897482361333e-06 1.9936818348877117 2.8631
0.005 200 3.007919732455233e-06 1.9983645079106611 3.8392
0.0033333333333333335 300 1.3374585646594793e-06 1.998883467950493 5.7432
0.0025 400 7.524871761996768e-07 1.9992297010795737 7.6441
]; 

Strang3 =[
%0.06666666666666667 15 0.8132835643159825 0.060765495047230715 0.4177
0.05 20 0.0038640711620658106 18.59468842767158 0.5671
0.04 25 0.001036828907845348 5.8955519758197275 0.6948
0.03333333333333333 30 0.0003677264660630751 5.685465077134317 0.8327
0.02857142857142857 35 0.00015070064863865326 5.786831133334588 0.9818
0.025 40 6.717172924399215e-05 6.051333178475842 1.1174
0.022222222222222223 45 3.154226763963207e-05 6.417936019505781 1.2784
0.02 50 1.5344513502562836e-05 6.8390942101520045 1.3877
0.01818181818181818 55 7.677235033140082e-06 7.265735144032376 1.5272
0.016666666666666666 60 3.949149246530035e-06 7.639912256518952 1.6857
0.015384615384615385 65 2.101053816050273e-06 7.884055367489519 1.8221
0.014285714285714285 70 1.1704103183761557e-06 7.895029808920231 1.9556
0.0125 80 4.452966547268545e-07 7.237017055599925 2.2400
0.011111111111111112 90 2.318670139942844e-07 5.5404982940535605 2.5058
0.01 100 1.5010791828445132e-07 4.126873320776239 2.8006
0.006666666666666667 150 4.1644465336368064e-08 3.162259810524541 4.2094
0.005 200 1.7555084470056134e-08 3.0027065850614316 5.6055
0.0033333333333333335 300 5.198928954286977e-09 3.0012224553210807 8.3292
0.0025 400 2.192730051028203e-09 3.0009004752125406 11.1210
]; 

CLT3 =[
0.06666666666666667 15 0.0014751949737804447 1.9166676851686986 0.5632
0.05 20 0.00045459059461844747 4.09183726247528 0.7525
0.04 25 0.00024214867832094068 2.822601448280649 0.9365
0.03333333333333333 30 0.0001110275394206428 4.276914101750507 1.1228
0.02857142857142857 35 5.043351477417319e-05 5.119162267437714 1.3373
0.025 40 2.339699211172862e-05 5.751819424583598 1.4996
0.022222222222222223 45 1.1159720920412625e-05 6.285255921899457 1.6908
0.02 50 5.460838514359306e-06 6.783457664597147 1.8975
0.01818181818181818 55 2.7330662306650744e-06 7.262374419042325 2.0609
0.016666666666666666 60 1.3996723462023024e-06 7.690787029097224 2.2798
0.015384615384615385 65 7.38493524883191e-07 7.9879995863037845 2.4421
0.014285714285714285 70 4.0782881738759615e-07 8.012158417114737 2.6160
0.0125 80 1.570365023525783e-07 7.14715262824796 3.0177
0.011111111111111112 90 8.669007458176688e-08 5.0443502060137035 3.4059
0.01 100 5.8815749480238794e-08 3.681927024012012 3.7839
0.006666666666666667 150 1.692539447608729e-08 3.07201413045372 5.6785
0.005 200 7.145224845335377e-09 2.9976523691108734 7.4707
0.0033333333333333335 300 2.1190061837722154e-09 2.9977846624883906 11.3088
0.0025 400 8.943911051528226e-10 2.9983075130663788 15.3121
]; 

PP3  =[
0.025 40 5.7742860398025406e-05 2.227168308027153 2.2640
0.022222222222222223 45 2.8755543918376866e-05 5.919096309628277 2.6249
0.02 50 1.433443543167216e-05 6.607464490842199 2.8546
0.01818181818181818 55 7.191620738942557e-06 7.236878096636094 3.2089
0.016666666666666666 60 3.6637025787544412e-06 7.751196634009661 3.5187
0.015384615384615385 65 1.9281830487737976e-06 8.019420560118256 3.7132
0.014285714285714285 70 1.0822841285346476e-06 7.792743149866141 4.0790
0.0125 80 4.741923128517797e-07 6.179940474486308 4.7517
0.011111111111111112 90 2.995275261263749e-07 3.9004483107631214 5.5566
0.01 100 2.1522011678810824e-07 3.1372759974076114 5.8985
0.006666666666666667 150 6.378583317275552e-08 2.999346094122657 8.8066
0.005 200 2.692318267278772e-08 2.99825214306344 12.1051
0.0033333333333333335 300 7.98097287386116e-09 2.99884597341911 19.5903
0.0025 400 3.367733728523253e-09 2.9992146422869075 23.0907
]; 

 
StrangR =[
0.025 40 0.001871939687109298 1.433304870895133 1.1537
0.022222222222222223 45 0.0008873363318635982 6.337978507620875 1.3056
0.02 50 0.0004299305567325423 6.877342857924488 1.4493
0.01818181818181818 55 0.00021244223400453902 7.396414419651127 1.5988
0.016666666666666666 60 0.00010739793152790761 7.839540214831183 1.7325
0.015384615384615385 65 5.593738069949483e-05 8.149500161173776 1.8732
0.014285714285714285 70 3.0448187312129905e-05 8.20703067707917 2.0194
0.0125 80 1.1356797330608162e-05 7.385604198374644 2.3538
0.011111111111111112 90 6.299524663332307e-06 5.00362607273254 2.6078
0.01 100 4.50584296778791e-06 3.180500649339778 2.9318
0.006666666666666667 150 1.8269573162394183e-06 2.226389051501161 3.7571
0.005 200 1.0062173139926547e-06 2.073309063183295 5.8068
0.0033333333333333335 300 4.3845786022680153e-07 2.0487327299823384 8.6750
0.0025 400 2.4433170727719287e-07 2.0325804255459556 11.6378
]; 

CLT2R =[
0.025 40 0.00020721397652173068 1.9355789689830705 1.2949
0.022222222222222223 45 0.00010015992201112702 6.172228705143454 1.4542
0.02 50 5.611876900759795e-05 5.498243863952356 1.6399
0.01818181818181818 55 3.875820984070917e-05 3.8834017576529094 2.0079
0.016666666666666666 60 3.126502109375265e-05 2.469133025513269 2.2386
0.015384615384615385 65 2.6893546292441637e-05 1.8816653887453656 2.4564
0.014285714285714285 70 2.3596453989676075e-05 1.7648559686097336 2.6275
0.0125 80 1.8496637428344138e-05 1.8235973305424118 3.0127
0.011111111111111112 90 1.475628190828803e-05 1.9181036510724663 3.3906
0.01 100 1.1995250561687385e-05 1.9661834226575567 3.7391
0.006666666666666667 150 5.3448974823813506e-06 1.9936818349018348 5.6969
0.005 200 3.0079197322172106e-06 1.9983645081987464 6.9333
0.0033333333333333335 300 1.3374585633866714e-06 1.998883470102416 11.3555
0.0025 400 7.524871760464977e-07 1.9992296984791411 14.2948
]; 

Strang3R =[
0.05 20 0.0038640711620662785 1.5061576327525135 0.9296
0.04 25 0.0010368289078463995 5.895551975815725 1.1945
0.03333333333333333 30 0.00036772646606414623 5.685465077123903 1.6044
0.02857142857142857 35 0.0001507006486384829 5.786831133360817 1.9459
0.025 40 6.717172924338478e-05 6.05133317853509 2.2009
0.022222222222222223 45 3.1542267640512546e-05 6.417936019192019 2.4557
0.02 50 1.534451350397509e-05 6.839094209543406 2.7672
0.01818181818181818 55 7.677235031668386e-06 7.265735147009313 3.0014
0.016666666666666666 60 3.949149243760824e-06 7.639912262374751 3.2658
0.015384615384615385 65 2.1010538160305807e-06 7.884055358846075 3.7335
0.014285714285714285 70 1.1704103141917403e-06 7.895029857036474 3.8516
0.0125 80 4.4529665567062006e-07 7.237017012953938 3.7269
0.011111111111111112 90 2.3186701361607805e-07 5.540498325896376 4.9668
0.01 100 1.5010791357261382e-07 4.126873603221061 5.4823
0.006666666666666667 150 4.16444624139043e-08 3.162259906184703 8.2621
0.005 200 1.7555080987318428e-08 3.0027070307360972 10.3406
0.0033333333333333335 300 5.198926246772723e-09 3.001223250442724 16.1493
0.0025 400 2.1927326447813268e-09 3.0008945531539424 19.6104
]; 

CLT3R =[
0.06666666666666667 15 0.001475194973775659 1.9166676851696522 1.1178
0.05 20 0.0004545905946181222 2.086301119852089 1.3724
0.04 25 0.0002421486783214455 2.8226014482680997 1.8909
0.03333333333333333 30 0.0001110275394188225 4.276914101851866 2.2161
0.02857142857142857 35 5.043351477300405e-05 5.119162267481739 2.6811
0.025 40 2.339699211311628e-05 5.751819423965833 3.0030
0.022222222222222223 45 1.1159720918680626e-05 6.2852559237206895 3.4807
0.02 50 5.460838515741133e-06 6.783457660722416 3.7346
0.01818181818181818 55 2.733066229253653e-06 7.26237442711562 4.1303
0.016666666666666666 60 1.3996723473355973e-06 7.690787013856573 3.9392
0.015384615384615385 65 7.384935224010635e-07 7.9879996384103995 4.2818
0.014285714285714285 70 4.0782881799625365e-07 8.012158351622425 5.1186
0.0125 80 1.5703650172714228e-07 7.147152669250877 5.9070
0.011111111111111112 90 8.669007340811664e-08 5.044350287143542 6.6671
0.01 100 5.8815748739048616e-08 3.6819270151228967 6.7139
0.006666666666666667 150 1.6925394662217976e-08 3.0720140722513625 10.6025
0.005 200 7.145223945590511e-09 2.9976528450518063 14.8084
0.0033333333333333335 300 2.1190075750739075e-09 2.9977827325948097 21.7948
0.0025 400 8.943907374148848e-10 2.998311224601609 29.3692
]; 

PP3R =[
0.025 40 5.7742860397472246e-05 2.2271683080293387 4.2286
0.022222222222222223 45 2.875554391851339e-05 5.919096309506635 4.6490
0.02 50 1.4334435430704799e-05 6.607464491527776 5.5330
0.01818181818181818 55 7.1916207389413945e-06 7.236878095929732 6.1362
0.016666666666666666 60 3.663702579425883e-06 7.751196631901543 6.6254
0.015384615384615385 65 1.9281830484042506e-06 8.019420564802308 7.0886
0.014285714285714285 70 1.0822841286441313e-06 7.792743145914942 7.4213
0.0125 80 4.7419231299478864e-07 6.179940472985355 8.3389
0.011111111111111112 90 2.995275257421643e-07 3.900448324214179 8.9391
0.01 100 2.1522011746118794e-07 3.1372759555501517 10.1507
0.006666666666666667 150 6.378583351602775e-08 2.9993460885630268 15.5101
0.005 200 2.6923182758632712e-08 2.998252150686861 21.0449
0.0033333333333333335 300 7.980971994260303e-09 2.998846253099789 29.9068
0.0025 400 3.3677337929570508e-09 2.9992141926762397 41.2502
]; 


METHOD_NAME = ["Strang", "CLT2", "CLT3", "Strang3", "PP3"];

LEGEND = ["Strang\_Complex", "CLT2\_Complex", "$\Psi_{\Delta t}^{CLT2}(3)$\_Complex", "$\Psi_{\Delta t}^{S}(3)$\_Complex", "PP3\_4A\_3\_Complex"];
 
COLOR = [[0 0.4470 0.7410]
    [0.8500 0.3250 0.0980]
    [0.9290 0.6940 0.1250]
    [0.4940 0.1840 0.5560]
    [0.4660 0.6740 0.1880]];

% work precision 
figure
nexttile
for index = 1:5
    data = eval(METHOD_NAME(index));
    color = COLOR(index,:); 
    loglog(data(:,5), data(:,3),  '-*','LineWidth',5, 'Color', color) 
    hold on   
end

 
legend("Strang\_Complex", "CLT2\_Complex", "$\Psi_{\Delta t}^{CLT2}(3)$\_Complex", "$\Psi_{\Delta t}^{S}(3)$\_Complex", "PP3\_4A\_3\_Complex","Interpreter","latex")
xlabel("Timing(s)")
ylabel("L2 Error") 
title("Work precision diagram")
set(gca,'fontsize', 24) 
 

%
METHOD_NAME = ["StrangR", "CLT2R", "CLT3R", "Strang3R", "PP3R"];
 
COLOR = [[0 0.4470 0.7410]
    [0.8500 0.3250 0.0980]
    [0.9290 0.6940 0.1250]
    [0.4940 0.1840 0.5560]
    [0.4660 0.6740 0.1880]];
nexttile
% work precision 
for index = 1:5
    data = eval(METHOD_NAME(index));
    color = COLOR(index,:); 
    loglog(data(:,5), data(:,3),  '--','LineWidth',5, 'Color', color) 
    hold on   
end

 
legend("Strang\_Real", "CLT2\_Real", "$\Psi_{\Delta t}^{CLT2}(3)$\_Real", "$\Psi_{\Delta t}^{S}(3)$\_Real", "PP3\_4A\_3\_Real","Interpreter","latex") 
%"Strang\_Complex", "CLT2\_Complex", "$\Psi_{\Delta t}^{CLT2}(3)$\_Complex", "$\Psi_{\Delta t}^{S}(3)$\_Complex", "PP3\_4A\_3\_Complex",...
    
xlabel("Timing(s)")
ylabel("L2 Error") 
title("Work precision diagram")
set(gca,'fontsize', 24) 
hold off 
